Apache Hive: From MapReduce to Enterprise-grade Big Data Warehousing

Apache Hive is an open-source relational database system for analytic big-data workloads. In this paper we describe the key innovations on the journey from batch tool to fully fledged enterprise data warehousing system. We present a hybrid architecture that combines traditional MPP techniques with more recent big data and cloud concepts to achieve the scale and performance required by today's analytic applications. We explore the system by detailing enhancements along four main axis: Transactions, optimizer, runtime, and federation. We then provide experimental results to demonstrate the performance of the system for typical workloads and conclude with a look at the community roadmap.

==> figures/druid.py <==
#!/usr/bin/env python2.7

import numpy as np
import seaborn as sns
import pandas as pd
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker

hive3llap="""
q1.1,915
q1.2,860
q1.3,859
q2.1,733
q2.2,1397
q2.3,596
q3.1,1745
q3.2,760
q3.3,487
q3.4,459
q4.1,928
q4.2,919
q4.3,863
"""

hive3druid = """
q1.1,559
q1.2,353
q1.3,291
q2.1,793
q2.2,745
q2.3,533
q3.1,841
q3.2,490
q3.3,310
q3.4,288
q4.1,908
q4.2,436
q4.3,499
"""

def flatten(_format, data, start, end):
	rows = [map(lambda x:x.strip(), l.strip().split(",")) for l in data.split("\n") if l.strip()] 
	for j in xrange(start, end):
		r = rows[j]
		for i in xrange(1, len(r)):
			yield (_format, r[0].replace("query","q"), float(r[i])) 

def plot(rows,filename):
	df = pd.DataFrame.from_records(rows, columns=['format', 'query', 'seconds'])
	dims = (5, 2)
	fig, plot = plt.subplots(figsize=dims)
	plot = sns.barplot(x="query", y="seconds", hue="format", data=df, ax=plot, palette="deep")
	plot.set(xlabel = '', ylabel = 'Response time (ms)')
	seq = [500, 1000, 1500, 2000]
	plt.yticks(seq)
	plot.set_ylim(ymin=1, ymax=2000)
	plot.yaxis.grid()
	plot.set_axisbelow(True)
	l = plot.legend()
	l.set_title('')
	# Shrink current axis's height by 10%
	box = plot.get_position()
	plot.set_position([box.x0 + box.width * 0.01, box.y0 + box.height * 0.11, box.width * 1.1, box.height * 0.84])
	# Put a legend above current axis
	plot.legend(loc='upper center', bbox_to_anchor=(0.5, 1.28), frameon='false', ncol=3)
	plt.xticks(rotation=45)
	fig = plot.get_figure()
	fig.savefig(filename)


rows1 = list(flatten("Hive 3.1", hive3llap, 0, 13)) + list(flatten("Hive 3.1/Druid", hive3druid, 0, 13))
plot(rows1,"ssb_druid.pdf")


==> figures/tpcds.py <==
#!/usr/bin/env python2.7

import numpy as np
import seaborn as sns
import pandas as pd
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker

hive1tez="""
query1,0
query2,0
query3,80.4
query4,0
query5,0
query6,0
query7,151.34
query8,0
query9,0
query10,0
query11,0
query12,87.351
query13,147.67
query14,0
query15,189.35
query16,0
query17,241.88
query18,821.73
query19,206.11
query20,35.93
query21,16.29
query22,0
query23,0
query24,0
query25,234.79
query26,107.2
query27,104.62
query28,264.22
query29,0
query30,0
query31,0
query32,181.19
query33,0
query34,87.87
query35,0
query36,0
query37,0
query38,0
query39,94.85
query40,171.13
query41,0
query42,32.68
query43,151.26
query44,0
query45,158.8
query46,164.99
query47,0
query48,147.74
query49,415.97
query50,1025.75
query51,0
query52,77.52
query53,0
query54,0
query55,73.91
query56,0
query57,0
query58,846.28
query59,0
query60,0
query61,0
query62,0
query63,0
query64,2951.21
query65,0
query66,268.15
query67,0
query68,95.01
query69,0
query70,0
query71,81.13
query72,0
query73,79.34
query74,0
query75,0
query76,386.8
query77,0
query78,0
query79,621.01
query80,0
query81,0
query82,702.39
query83,0
query84,128.7
query85,212.49
query86,0
query87,586.07
query88,393.21
query89,76.08
query90,87.84
query91,64.63
query92,515.25
query93,1374.92
query94,693.969
query95,1973.328
query96,88.75
query97,526.69
query98,42.61
query99,0
"""

hive3llap = """
query1,28.26
query2,42.63
query3,9.40
query4,463.81
query5,238.19
query6,37.70
query7,34.07
query8,13.27
query9,240.36
query10,65.19
query11,533.34
query12,6.98
query13,39.96
query14,265.36
query15,37.19
query16,156.01
query17,170.11
query18,78.40
query19,23.15
query20,8.68
query21,8.81
query22,128.18
query23,983.29
query24,435.13
query25,130.08
query26,15.97
query27,71.47
query28,198.21
query29,302.02
query30,54.46
query31,44.83
query32,8.28
query33,19.07
query34,23.93
query35,122.88
query36,28.85
query37,16.96
query38,230.00
query39,49.30
query40,68.49
query41,1.68
query42,5.29
query43,25.78
query44,217.35
query45,63.95
query46,54.53
query47,115.14
query48,28.42
query49,169.96
query50,124.25
query51,166.92
query52,5.22
query53,11.55
query54,110.03
query55,5.68
query56,13.66
query57,67.78
query58,18.60
query59,46.09
query60,21.79
query61,14.96
query62,32.40
query63,13.29
query64,375.46
query65,589.93
query66,23.32
query67,1281.25
query68,37.35
query69,56.03
query70,72.20
query71,22.84
query72,214.39
query73,18.08
query74,340.42
query75,911.40
query76,269.71
query77,25.13
query78,2497.18
query79,98.31
query80,115.59
query81,54.42
query82,28.42
query83,14.90
query84,11.15
query85,85.30
query86,18.55
query87,246.89
query88,86.34
query89,26.44
query90,24.53
query91,8.60
query92,26.50
query93,206.15
query94,131.10
query95,220.58
query96,76.36
query97,491.61
query98,10.13
query99,56.40
"""

def flatten(_format, data, start, end):
	rows = [map(lambda x:x.strip(), l.strip().split(",")) for l in data.split("\n") if l.strip()] 
	for j in xrange(start, end):
		r = rows[j]
		for i in xrange(1, len(r)):
			yield (_format, r[0].replace("query","q"), float(r[i])) 

def plot(rows,filename):
	df = pd.DataFrame.from_records(rows, columns=['format', 'query', 'seconds'])
	dims = (10, 2)
	fig, plot = plt.subplots(figsize=dims)
	plot = sns.barplot(x="query", y="seconds", log="y", hue="format", data=df, ax=plot, palette="rocket")
	plot.set(xlabel = '', ylabel = 'Response time (s)')
	seq = [10, 100, 1000, 10000]
	plt.yticks(seq)
	plot.set_ylim(ymin=1, ymax=10000)
	plot.yaxis.grid()
	plot.set_axisbelow(True)
	l = plot.legend()
	l.set_title('')
	# Shrink current axis's height by 10%
	box = plot.get_position()
	plot.set_position([box.x0, box.y0 + box.height * 0.1, box.width * 1.1, box.height * 0.85])
	# Put a legend above current axis
	plot.legend(loc='upper center', bbox_to_anchor=(0.5, 1.28), frameon='false', ncol=3)
	plt.xticks(rotation=45)
	fig = plot.get_figure()
	fig.savefig(filename)


rows1 = list(flatten("Hive 1.2", hive1tez, 0, 50)) + list(flatten("Hive 3.1", hive3llap, 0, 50))
plot(rows1,"tpcds_1_50.pdf")

rows2 = list(flatten("Hive 1.2", hive1tez, 50, 99)) + list(flatten("Hive 3.1", hive3llap, 50, 99))
plot(rows2,"tpcds_51_99.pdf")

